Aspects of pQCD at a 100 TeV future hadron collider

In this publication we consider particle production at a future circular hadron collider with 100 TeV centre of mass energy within the Standard Model, and in particular their QCD aspects. Accurate predictions for these processes pose severe theoretical challenges related to large hierarchies of scales and possible large multiplicities of final state particles. We investigate scaling patterns in multijet-production rates allowing to extrapolate predictions to very high final-state multiplicities. Furthermore, we consider large-area QCD jets and study the expectation for the mean number of subjets to be reconstructed from their constituents and confront these with analytical resummed predictions and with the expectation for boosted hadronic decays of top-quarks and W-bosons. We also discuss the validity of Higgs-Effective-Field-Theory in making predictions for Higgs-boson production in association with jets. Finally, we consider the case of New Physics searches at such a 100 TeV hadron-collider machine and discuss the expectations for corresponding Standard-Model background processes.

==> rc_params.py <==
import os.path
import numpy as np
import matplotlib as mpl
mpl.use('Pdf')


def hex_to_rgb(value):
    value = value.lstrip('#')
    lv = len(value)
    return tuple(int(value[i:i + lv // 3], 16)/255.0 for i in range(0, lv, lv // 3))


# read Jenny's colours and provide them as a dict:
#  {string: {'colour': (float, float, float), 'latex': string}}
colour_filename = os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                  'colourlist.txt')
procs_data = np.loadtxt(colour_filename, dtype=basestring, delimiter=':')
procs_dict = {}
for key, HTML_info, latex_label in procs_data:
    procs_dict[key.strip()] = {'colour': hex_to_rgb(HTML_info.strip()[7:-1]),
                               'latex': latex_label.strip()}

# traditional RGB
colors = [(025,025,112),
          (000,000,205),
          (100,149,237),
          (030,144,255),
          (000,191,255),
          (173,216,230),
          (225,180,4),
          (62,206,147),
          (244,187,161),
          (146,175,141),
          (196,173,98),
          (167,238,251),
          (248,162,65),
          (142,186,189),
          (228,218,252),
          (241,244,224)]

# RGB for matplotlib
colors_mpl = [(col[0]/255.,col[1]/255., col[2]/255.) for col in colors]


def set_font_sizes(normal=9, small=8):
    """Configure pyplot to use these two font sizes.

    Match LaTeX paper font sizes using:

        \makeatletter
        \newcommand\thefontsize[1]{{#1 The current font size is: \f@size pt\par}}
        \makeatother

    e.g. extract the font sizes for captions and subcaptions (as in the example)
    """
    params = {'font.size': normal,       # \thefontsize\small (like captions)
              'axes.labelsize': normal,
              'axes.titlesize': normal,
              'legend.fontsize': normal,
              'xtick.labelsize': small,  # \thefontsize\footnotesize (like subcaptions)
              'ytick.labelsize': small}
    mpl.rcParams.update(params)


def update_figsize(linewidth_fraction, ratio=4.0/3.0, is_portrait=False):
    """Updates matplotlib's figsize given a fraction of the LaTeX linewidth.
    To use the golden ratio, set ratio=0.6875."""
    # linewidth taken from LaTeX output using \showthe\linewidth
    linewidth = 510.0
    latex_width = linewidth * linewidth_fraction
    inches_per_tex_point = 1.0 / 72.27
    inches_width = latex_width * inches_per_tex_point
    if is_portrait:
        ratio = 1.0 / ratio
    mpl.rcParams['figure.figsize'] = [inches_width, inches_width / ratio]


mpl.rcParams['lines.linewidth'] = 1.0
mpl.rcParams['lines.markersize'] = 7
mpl.rcParams['legend.handlelength'] = 2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams['text.usetex'] = True
mpl.rcParams['text.latex.preamble'] = [r"\usepackage{amstext,siunitx}"]
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['axes.facecolor'] = '1.0'
mpl.rcParams['figure.subplot.hspace'] = 0.0
set_font_sizes()
update_figsize(0.6)

